PyHessian: Neural Networks Through the Lens of the Hessian

We present PYHESSIAN, a new scalable framework that enables fast computation of Hessian (i.e., second-order derivative) information for deep neural networks. PYHESSIAN enables fast computations of the top Hessian eigenvalues, the Hessian trace, and the full Hessian eigenvalue/spectral density, and it supports distributed-memory execution on cloud/supercomputer systems and is available as open source. This general framework can be used to analyze neural network models, including the topology of the loss landscape (i.e., curvature information) to gain insight into the behavior of different models/optimizers. To illustrate this, we analyze the effect of residual connections and Batch Normalization layers on the trainability of neural networks. One recent claim, based on simpler first-order analysis, is that residual connections and Batch Normalization make the loss landscape smoother, thus making it easier for Stochastic Gradient Descent to converge to a good solution. Our extensive analysis shows new finer-scale insights, demonstrating that, while conventional wisdom is sometimes validated, in other cases it is simply incorrect. In particular, we find that Batch Normalization does not necessarily make the loss landscape smoother, especially for shallower networks.

==> shell.sh <==
for file in resnet20 resnet20cifar100 resnet32 resnet32cifar100 resnet38cifar100 resnet56
do
for i in 0 1 5 30 90 180
do
for j in w_w_epoch w_wi_epoch wi_w_epoch
do
ps2pdf figures/${file}/surface/${j}_${i}.pdf figures/${file}/surface/${j}_${i}_.pdf
mv figures/${file}/surface/${j}_${i}_.pdf figures/${file}/surface/${j}_${i}.pdf
done
done
done

for file in resnet20 resnet20cifar100 resnet32 resnet32cifar100 resnet38cifar100
do 
for i in resnet_full_training resnetbn_full_training resnetres_full_training
do
ps2pdf figures/${file}/${i}.pdf figures/${file}/${i}_.pdf 
mv figures/${file}/${i}_.pdf figures/${file}/${i}.pdf
done 
done






for file in resnet56
do
for i in 0 1 5 30 90 180
do
for j in wi_w_epoch
do
rm figures/${file}/surface/${j}_${i}.pdf 
done
done
done

